Correlation functions on a curved background

We investigate gravitational correlation functions in a curved background with the help of nonperturbative renormalization group methods. Beta functions for eleven couplings are derived, two of which correspond to running gauge parameters. A unique ultraviolet fixed point is found, suitable for a UV completion in the sense of Asymptotic Safety. To arrive at a well-behaved flow in a curved background, the regularization must be chosen carefully. We provide two admissible choices to solve this issue in the present approximation. We further demonstrate by an explicit calculation that the Landau limit is a fixed point also for quantum gravity, and additionally show that in this limit, the gauge parameter $\beta$ does not flow.

==> anc/FlowEquations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    335489,       8499]
NotebookOptionsPosition[    334564,       8462]
NotebookOutlinePosition[    334896,       8477]
CellTagsIndexPosition[    334853,       8474]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Flow equations in the Landau limit", "Section",
 CellChangeTimes->{{3.7078066633993*^9, 3.707806672376149*^9}}],

Cell[CellGroupData[{

Cell["Minimal regulator", "Subsection",
 CellChangeTimes->{{3.707806849316753*^9, 3.707806854811111*^9}}],

Cell[CellGroupData[{

Cell["0th order curvature couplings", "Subsubsection",
 CellChangeTimes->{{3.7078066770259523`*^9, 3.7078066806582193`*^9}, {
  3.708171389753756*^9, 3.708171404241838*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gdot", ",", "\[Lambda]3dot", ",", "\[Lambda]TLdot", ",", 
     "\[Lambda]tildedot"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "g"}], "+", 
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3899727", "-", 
            RowBox[{"7275754", " ", "\[Beta]"}], "+", 
            RowBox[{"4401805", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"1163580", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{"150025", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "-", 
            RowBox[{"13402", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "+", 
            RowBox[{"1179", " ", 
             SuperscriptBox["\[Beta]", "6"]}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6679"}], "+", 
               RowBox[{"2511", " ", "\[Beta]"}], "-", 
               RowBox[{"285", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"2", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}], ")"}]}], 
              "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2280", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1539", "+", 
              RowBox[{"265", " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"171", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"6", " ", "\[Beta]"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"16", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "3"], 
          "/", 
          RowBox[{"(", 
           RowBox[{"855", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "5"]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               RowBox[{"(", 
                RowBox[{"85", "+", 
                 RowBox[{"18", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "205"}], "+", 
                 RowBox[{"348", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "865"}], "+", 
                 RowBox[{"8622", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"15840", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"215", "+", 
                 RowBox[{"6740", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"21184", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2565", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3645", "-", 
            RowBox[{"729", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", 
               RowBox[{"240", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"162", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"285", "+", 
               RowBox[{"1648", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"725", "+", 
               RowBox[{"4336", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"5760", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"595", "+", 
               RowBox[{"7040", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"16192", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Beta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1065", "+", 
               RowBox[{"25808", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"94848", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Beta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", 
               RowBox[{"1348", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"18744", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"63232", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"15390", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2689"}], "+", 
            RowBox[{"15948", " ", 
             SubscriptBox["\[Lambda]", "3"]}], "-", 
            RowBox[{"33144", " ", 
             SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
            RowBox[{"20768", " ", 
             SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2565", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "5"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "439"}], "+", 
                 RowBox[{"932", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"2565", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25867"}], "-", 
               RowBox[{"39184", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"205344", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"1303424", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"30780", " ", "\[Pi]"}], ")"}]}]}], ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1811"}], "+", 
                 RowBox[{"3508", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"2565", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"2945", "+", 
                 RowBox[{"3079", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"2408", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2565", " ", "\[Pi]"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"915147", "-", 
               RowBox[{"2723568", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "216471"}], "-", 
                  RowBox[{"94544", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1765632", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"68947", "+", 
                  RowBox[{"439568", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"714240", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"1288192", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"61560", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
           ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1325", "/", 
               RowBox[{"(", 
                RowBox[{"171", " ", "\[Pi]"}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"6", " ", "\[Beta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"135", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "75"}], " ", 
                RowBox[{"(", 
                 RowBox[{"283", "+", 
                  RowBox[{"144", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2295", "+", 
                  RowBox[{"19328", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"26240", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"8695", "-", 
                  RowBox[{"23814", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"7200", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2565", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8703"}], "+", 
                  RowBox[{"231368", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"36", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"46773", "+", 
                  RowBox[{"284984", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"437712", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"187155", "+", 
                  RowBox[{"1115704", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"2285328", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"336177", "+", 
                  RowBox[{"1846520", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"2693376", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"90687", "+", 
                  RowBox[{"671704", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1073280", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"5097984", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"61560", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"6", " ", "\[Beta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"285", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"75", " ", 
                RowBox[{"(", 
                 RowBox[{"383", "+", 
                  RowBox[{"216", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"12835", "+", 
                  RowBox[{"36594", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"10800", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "495"}], "+", 
                  RowBox[{"10544", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"17536", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2565", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"18387", "-", 
               RowBox[{"72", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"1605", "+", 
                  RowBox[{"3968", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"36603", "+", 
                  RowBox[{"97696", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"70080", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"13827", "+", 
                  RowBox[{"60464", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"228192", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"16523", "+", 
                  RowBox[{"331200", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"432768", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2220032", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"61560", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
              ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Lambda]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"6", " ", "\[Beta]"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"16", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], 
             "3"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1710", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "5"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "342"}], " ", "\[Beta]"}], "+", 
            RowBox[{"513", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"57", "+", 
               RowBox[{"40", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"342", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Beta]", " ", 
            SubscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "29"}], "+", 
                 RowBox[{"18", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"87", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "35"}], "-", 
                 RowBox[{"50", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"10592", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"275", "-", 
                 RowBox[{"5058", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"15840", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2565", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"61560", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}],
            ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"729", " ", 
             RowBox[{"(", 
              RowBox[{"57", "-", 
               RowBox[{"10", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"1458", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "57"}], "+", 
               RowBox[{"31", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"240", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "855"}], "-", 
               RowBox[{"2280", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"6592", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "285"}], "-", 
               RowBox[{"2695", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"4336", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"5760", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "285"}], "-", 
               RowBox[{"5650", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "-", 
               RowBox[{"10240", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"32384", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Beta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "171"}], "-", 
               RowBox[{"5775", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "-", 
               RowBox[{"47152", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"94848", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"57", "+", 
               RowBox[{"2924", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"51392", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"283776", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
               RowBox[{"1011712", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"4560", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "5"]}], ")"}]}],
            ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"160", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"2", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}], ")"}]}], 
              "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1026"}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"1026", "-", 
                  RowBox[{"9190", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"114", "-", 
                  RowBox[{"292", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"6679", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Beta]", "4"], " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "95"}], "+", 
                  RowBox[{"466", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"1113096", "-", 
                  RowBox[{"7275754", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"50920", "-", 
                  RowBox[{"13402", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4598"}], "+", 
                  RowBox[{"1179", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"172", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3724"}], "+", 
                  RowBox[{"6765", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "240502"}], "+", 
                  RowBox[{"150025", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "71858"}], "+", 
                  RowBox[{"433303", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1058642"}], "+", 
                  RowBox[{"4401805", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2689", "-", 
              RowBox[{"15948", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"33144", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
              RowBox[{"20768", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"5130", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "5"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "439"}], "+", 
                   RowBox[{"932", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                    RowBox[{"4", " ", "\[Beta]", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{"2565", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"23655", "-", 
               RowBox[{"119917", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "-", 
               RowBox[{"61984", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"399144", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
               RowBox[{"1303424", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"61560", " ", "\[Pi]"}], ")"}]}]}], ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1811"}], "+", 
                   RowBox[{"3508", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                    RowBox[{"4", " ", "\[Beta]", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{"5130", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
                ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6745"}], "+", 
                 RowBox[{"80716", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"9632", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"5130", " ", "\[Pi]"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "44460"}], "-", 
                  RowBox[{"168249", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"907856", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"88920", "+", 
                  RowBox[{"603942", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"1270112", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
                  RowBox[{"3531264", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"14820", "+", 
                  RowBox[{"171547", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"348368", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
                  RowBox[{"2173440", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"1288192", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"123120", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
           ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "57"}], "+", 
                   RowBox[{"20", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"342", " ", "\[Pi]"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"6", " ", "\[Beta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"270", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"75", " ", 
                  RowBox[{"(", 
                   RowBox[{"511", "+", 
                    RowBox[{"144", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"785", "-", 
                    RowBox[{"20457", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"3600", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"555", "-", 
                    RowBox[{"2228", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"26240", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"5130", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"123120", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
                ")"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{"20520", "-", 
                  RowBox[{"77103", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"231368", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"36", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"20520", "+", 
                  RowBox[{"29673", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"102584", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"437712", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"20520", "+", 
                  RowBox[{"255555", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"750904", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"1190928", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"61560", "+", 
                  RowBox[{"421677", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1025720", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"1598976", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"6840", "+", 
                  RowBox[{"124887", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"489304", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
                  RowBox[{"21120", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"5097984", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[Lambda]", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                    RowBox[{"4", " ", "\[Beta]", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"6", " ", "\[Beta]"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
                ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"285", " ", "\[Pi]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], 
                ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "75"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"155", "+", 
                    RowBox[{"216", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3345", "+", 
                    RowBox[{"6556", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                    RowBox[{"17536", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"4", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2855", "+", 
                    RowBox[{"9747", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"5400", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"5130", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"92340", "-", 
               RowBox[{"18387", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"144", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "855"}], "-", 
                  RowBox[{"1335", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1984", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10260"}], "-", 
                  RowBox[{"48897", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"52096", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"70080", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "855"}], "-", 
                  RowBox[{"8049", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"26768", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"114096", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1140", "+", 
                  RowBox[{"17677", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"57600", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"296832", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
                  RowBox[{"2220032", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"123120", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "93"}], "+", 
                 RowBox[{"\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"287", "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127"}], "+", 
                    RowBox[{"29", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "\[Beta]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", "\[Beta]"}], ")"}], "/", "2"}], "]"}]}]}],
              ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"36", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}],
            ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"27", "-", 
            RowBox[{"18", " ", "\[Beta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"16", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"18", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"243", "-", 
            RowBox[{"324", " ", "\[Beta]"}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"64", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"64", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"128", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"1536", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"648", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"87", "-", 
              RowBox[{"416", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"768", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"648", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"18", " ", "\[Pi]"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"6", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"324", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
           ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"6", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"32", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "TL"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       OverscriptBox["\[Lambda]", "~"]}], "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4833"}], "+", 
            RowBox[{"7452", " ", "\[Beta]"}], "-", 
            RowBox[{"3171", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"920", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"495", " ", 
             SuperscriptBox["\[Beta]", "4"]}], "+", 
            RowBox[{"156", " ", 
             SuperscriptBox["\[Beta]", "5"]}], "-", 
            RowBox[{"29", " ", 
             SuperscriptBox["\[Beta]", "6"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{"243", "-", 
               RowBox[{"162", " ", "\[Beta]"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Beta]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", "\[Beta]"}], ")"}], "/", "2"}], "]"}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"18", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"81", "-", 
            RowBox[{"54", " ", "\[Beta]"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"16", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"19683", "-", 
            RowBox[{"26244", " ", "\[Beta]"}], "+", 
            RowBox[{"13365", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "-", 
            RowBox[{"3240", " ", 
             SuperscriptBox["\[Beta]", "3"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Beta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"64", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"128", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"128", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"1536", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"243", "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"87", "-", 
                 RowBox[{"416", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"768", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"9", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"6", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"162", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
           ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"6", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"32", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"96", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"162", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.706874325434342*^9, 3.706874376781056*^9}, 
   3.707806958950766*^9, {3.707811655034327*^9, 3.707811691921913*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["1st order curvature couplings", "Subsubsection",
 CellChangeTimes->{{3.7078067208580313`*^9, 3.707806726969729*^9}, {
  3.707806886389031*^9, 3.707806888245057*^9}, {3.708171408850299*^9, 
  3.708171417842511*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalR]Cdot", ",", "\[ScriptCapitalR]STLdot", ",", 
     "\[ScriptCapitalR]RTLdot", ",", "\[ScriptCapitalR]STrdot", ",", 
     "\[ScriptCapitalR]RTrdot"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4806"}], "+", 
           RowBox[{"8881", " ", "\[Beta]"}], "-", 
           RowBox[{"5328", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"1422", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "-", 
           RowBox[{"178", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "5"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"53", "-", 
              RowBox[{"16", " ", "\[Beta]"}], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", "\[Beta]"}], ")"}], "/", "2"}], "]"}]}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"36", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "3"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"6", " ", "\[Beta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"16", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "2"], 
         "/", 
         RowBox[{"(", 
          RowBox[{"216", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"81", "+", 
           RowBox[{"27", " ", "\[Beta]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"36", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"48", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"27", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"120", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"81", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"86", "+", 
           RowBox[{"240", " ", 
            SubscriptBox["\[Lambda]", "3"]}], "-", 
           RowBox[{"1648", " ", 
            SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
           RowBox[{"7", " ", 
            SubscriptBox["\[ScriptCapitalR]", "C"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"80", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"264", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"216", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"33", "-", 
                    RowBox[{"63", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"609", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"81", " ", "\[Pi]"}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["\[ScriptCapitalR]", "C"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "189"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"702", "-", 
                   RowBox[{"288", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "213"}], "-", 
                   RowBox[{"928", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"1248", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
          ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25", "-", 
              RowBox[{"52", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"18", " ", "\[Pi]"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"24", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"127", "-", 
                 RowBox[{"96", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "-", 
                 RowBox[{"576", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"648", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4131"}], "+", 
              RowBox[{"324", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2556", "+", 
                 RowBox[{"9744", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "-", 
                 RowBox[{"4608", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{"54", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "159"}], "-", 
                 RowBox[{"264", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"128", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
              
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"267", "+", 
                 RowBox[{"1808", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"2304", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{
               SubscriptBox["\[ScriptCapitalR]", "C"], " ", 
               RowBox[{"(", 
                RowBox[{"1701", "+", 
                 RowBox[{"324", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "129"}], "-", 
                    RowBox[{"144", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"208", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Beta]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "183"}], "-", 
                    RowBox[{"632", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"624", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"237", "+", 
                    RowBox[{"1568", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"1824", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"648", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
             ")"}]}]}], ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                SubscriptBox["\[Lambda]", "3"]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"9", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["\[ScriptCapitalR]", "C"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"9", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"80", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"384", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"81", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11745"}], "+", 
              RowBox[{"216", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"83", "+", 
                 RowBox[{"90", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"23", "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"80", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
              
              RowBox[{"18", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"491", "+", 
                 RowBox[{"96", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"480", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "89"}], "-", 
                 RowBox[{"96", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"5184", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"648", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
             ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12393"}], "+", 
           RowBox[{"39502", " ", "\[Beta]"}], "-", 
           RowBox[{"45547", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"24084", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "-", 
           RowBox[{"6463", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "+", 
           RowBox[{"862", " ", 
            SuperscriptBox["\[Beta]", "5"]}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Beta]", "6"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"53", " ", "\[Beta]"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              SuperscriptBox["\[Beta]", "3"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"2", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}], ")"}]}], 
             "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"72", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SubscriptBox["\[Lambda]", "3"]}], ")"}]}], "-", 
             RowBox[{"90", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"14", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"78", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2187", "-", 
             RowBox[{"8991", " ", "\[Beta]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"131", "+", 
                RowBox[{"96", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}]}], ")"}], " ", 
                 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "107"}], "+", 
                RowBox[{"72", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                   SubscriptBox["\[ScriptCapitalR]", "STL"]}], ")"}], " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Beta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"181", "-", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "70"}], "+", 
                   RowBox[{"48", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                   RowBox[{"3", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"576", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Beta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"77", "+", 
                RowBox[{"144", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"1152", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"9", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"2880", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"243", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"324", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"2187", "+", 
           RowBox[{"1458", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}]}], ")"}]}], "+", 
           RowBox[{"243", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"32", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}], "+", 
              RowBox[{"32", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"6", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}], "+", 
              RowBox[{"96", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"576", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"768", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
              RowBox[{"32", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"192", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"768", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"128", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"1536", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"16", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], "+", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"256", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"3072", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"64", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "-", 
                RowBox[{"16", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"204", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"324", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"132", "-", 
                   RowBox[{"216", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"252", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], ")"}],
             "/", 
            RowBox[{"(", 
             RowBox[{"243", " ", "\[Pi]"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "117"}], "+", 
                   RowBox[{"384", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"80", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                    RowBox[{"768", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                 RowBox[{"(", 
                  RowBox[{"36", "+", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"256", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"384", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"162", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
          ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"9", " ", "\[Pi]"}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "393"}], "+", 
                RowBox[{"1728", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"2", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"203", "+", 
                   RowBox[{"36", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                    
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"151", "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                    
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                   RowBox[{"1248", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                    RowBox[{"4", " ", "\[Beta]", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], "+", 
                RowBox[{
                 SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                 RowBox[{"(", 
                  RowBox[{"162", "-", 
                   RowBox[{"18", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"64", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Beta]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"144", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"96", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"288", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"54", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"64", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"27", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"480", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"162", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]",
                 " ", 
                SubscriptBox["\[Lambda]", "3"]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"9", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"576", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                RowBox[{"216", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"84", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                    
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "53"}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                    
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "35"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"96", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"21", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                    
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"432", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "43"}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                    
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"648", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Beta]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], "+", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"48", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"160", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"4", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "81"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"96", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                   RowBox[{"9", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"162", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", 
                SubscriptBox["\[Lambda]", "3"]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"9", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"81", "-", 
                RowBox[{"108", " ", "\[Beta]"}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"24", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"48", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"768", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"81", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9801", "-", 
             RowBox[{"26758", " ", "\[Beta]"}], "+", 
             RowBox[{"29491", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "-", 
             RowBox[{"17892", " ", 
              SuperscriptBox["\[Beta]", "3"]}], "+", 
             RowBox[{"6607", " ", 
              SuperscriptBox["\[Beta]", "4"]}], "-", 
             RowBox[{"1366", " ", 
              SuperscriptBox["\[Beta]", "5"]}], "+", 
             RowBox[{"117", " ", 
              SuperscriptBox["\[Beta]", "6"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"46", "-", 
                RowBox[{"39", " ", "\[Beta]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "3"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"2", "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}], ")"}]}], 
               "]"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"432", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1215", "-", 
           RowBox[{"324", " ", "\[Beta]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "119"}], "+", 
              RowBox[{"96", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "113"}], "+", 
              RowBox[{"96", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"247", "+", 
              RowBox[{"576", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"216", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"972", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"729", "-", 
           RowBox[{"486", " ", "\[Beta]"}], "+", 
           RowBox[{"243", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"197", "+", 
              RowBox[{"432", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"324", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"197", "+", 
              RowBox[{"432", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "+", 
              RowBox[{"56", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"395", "+", 
              RowBox[{"1936", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"640", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"288", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3551", "+", 
              RowBox[{"6912", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"1920", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"864", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"1296", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"18", " ", "\[Beta]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"593", "+", 
              RowBox[{"5424", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"11136", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"432", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"648", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"729", "-", 
           RowBox[{"1458", " ", "\[Beta]"}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"36", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "+", 
              RowBox[{"32", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"36", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "+", 
              RowBox[{"32", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"576", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"256", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"87", "+", 
              RowBox[{"704", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"256", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"36", " ", 
            SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
            RowBox[{"(", 
             RowBox[{"243", "-", 
              RowBox[{"324", " ", "\[Beta]"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"128", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"1536", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"544", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"6400", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"12", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"128", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"1536", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"187", "-", 
             RowBox[{"896", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"1576", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
             RowBox[{"6", " ", 
              SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
              RowBox[{"(", 
               RowBox[{"87", "-", 
                RowBox[{"416", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"768", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"648", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "149"}], "+", 
                  RowBox[{"348", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"208", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"72", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"324", " ", "\[Pi]"}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"27", "-", 
                RowBox[{"6", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"243", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}]}], 
          ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"47", "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"216", " ", "\[Pi]"}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"243", "-", 
                RowBox[{"6", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "43"}], "+", 
                   RowBox[{"240", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "85"}], "-", 
                   RowBox[{"48", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"1728", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1944", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "729"}], "+", 
                RowBox[{"972", " ", "\[Beta]"}], "-", 
                RowBox[{"378", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["\[Beta]", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "+", 
                RowBox[{"2376", " ", "\[Beta]", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"2376", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"408", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"2160", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                RowBox[{"1440", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                RowBox[{"36", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "-", 
                   RowBox[{"6", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"6", " ", "\[Beta]"}], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
                 SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "-", 
                   RowBox[{"6", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"972", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
             ")"}]}]}], ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "RTr"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "-", 
                  RowBox[{"6", " ", "\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                 ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"243", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2673", "-", 
                RowBox[{"216", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"12", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2934", "+", 
                   RowBox[{"3024", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                   RowBox[{"3456", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "41"}], "-", 
                   RowBox[{"144", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"121", "+", 
                   RowBox[{"912", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"1152", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1944", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
             ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"81", "-", 
                  RowBox[{"54", " ", "\[Beta]"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"64", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"27", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"81", "-", 
                RowBox[{"108", " ", "\[Beta]"}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"24", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"48", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"768", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"81", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "613"}], "+", 
           RowBox[{"1292", " ", "\[Beta]"}], "-", 
           RowBox[{"846", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"172", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31"}], "+", 
              RowBox[{"39", " ", "\[Beta]"}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              SuperscriptBox["\[Beta]", "3"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"2", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}], ")"}]}], 
             "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"144", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
             RowBox[{"\[Beta]", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"27", "-", 
             RowBox[{"18", " ", "\[Beta]"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"64", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"108", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"243", "-", 
           RowBox[{"1188", " ", "\[Beta]"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"31", "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"61", "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"224", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"216", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"243", "+", 
           RowBox[{"108", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"63", "-", 
              RowBox[{"32", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"33", "-", 
              RowBox[{"8", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"96", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"47", "+", 
              RowBox[{"432", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"96", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"324", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", 
           SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "39"}], "+", 
             RowBox[{"128", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"432", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                  RowBox[{"\[Beta]", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"324", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"78", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{
                 SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", 
                   RowBox[{"48", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", "\[Pi]"}], ")"}]}]}], ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"52", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"216", " ", "\[Pi]"}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SubscriptBox["\[ScriptCapitalR]", "STL"]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                RowBox[{"3", " ", "\[Beta]", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"81", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], 
             ")"}]}]}], ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"10", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"2", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"27", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SubscriptBox["\[ScriptCapitalR]", "STL"]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                RowBox[{"3", " ", "\[Beta]", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"81", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}],
            "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
             ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"6", " ", "\[Beta]"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"27", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"6", " ", "\[Beta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"24", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"27", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"337", "-", 
           RowBox[{"372", " ", "\[Beta]"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Beta]", "4"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54"}], "+", 
              RowBox[{"21", " ", "\[Beta]"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              SuperscriptBox["\[Beta]", "3"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"2", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}], ")"}]}], 
             "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"48", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"6", " ", "\[Beta]"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SubscriptBox["\[ScriptCapitalR]", "RTr"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[Beta]"}], "+", 
           RowBox[{"48", " ", 
            SubscriptBox["\[ScriptCapitalR]", "RTr"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"12", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"8", " ", 
              SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"12", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}], ")"}]}], 
        "-", 
        RowBox[{"5", "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}], ")"}]}],
            "-", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70687440625951*^9, 3.706874432503727*^9}, {
   3.706874624613934*^9, 3.706874628342203*^9}, 3.706874716847983*^9, 
   3.7078069677674637`*^9, {3.707811695498803*^9, 3.707811695674683*^9}, 
   3.707811824347027*^9, {3.708170106194159*^9, 3.70817010633361*^9}, {
   3.708170281780395*^9, 3.7081703077224503`*^9}, {3.708170365182426*^9, 
   3.708170522496706*^9}, {3.708170663415159*^9, 3.708170691437587*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extended regulator", "Subsection",
 CellChangeTimes->{{3.7078068578988037`*^9, 3.707806866976915*^9}}],

Cell[CellGroupData[{

Cell["\<\
0th order curvature couplings (only differ from the ones with the minimal \
regulator in the ghost sector)\
\>", "Subsubsection",
 CellChangeTimes->{{3.7078066770259523`*^9, 3.7078066806582193`*^9}, {
  3.707807272049781*^9, 3.707807285369554*^9}, {3.708171425658115*^9, 
  3.7081714345386543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gdot", ",", "\[Lambda]3dot", ",", "\[Lambda]TLdot", ",", 
     "\[Lambda]tildedot"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "g"}], "+", 
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "249"}], "-", 
           RowBox[{"430", " ", "\[Beta]"}], "+", 
           RowBox[{"199", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], 
          RowBox[{"456", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1539", "+", 
             RowBox[{"265", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
          RowBox[{"171", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"6", " ", "\[Beta]"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"16", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "3"], 
          RowBox[{"855", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "5"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"45", " ", 
              RowBox[{"(", 
               RowBox[{"85", "+", 
                RowBox[{"18", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "205"}], "+", 
                RowBox[{"348", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "865"}], "+", 
                RowBox[{"8622", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"15840", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"215", "+", 
                RowBox[{"6740", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"21184", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"2565", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"15390", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{"3645", "-", 
            RowBox[{"729", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", 
               RowBox[{"240", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"162", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"285", "+", 
               RowBox[{"1648", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"725", "+", 
               RowBox[{"4336", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"5760", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"595", "+", 
               RowBox[{"7040", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"16192", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Beta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1065", "+", 
               RowBox[{"25808", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"94848", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Beta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", 
               RowBox[{"1348", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"18744", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"63232", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2689"}], "+", 
           RowBox[{"15948", " ", 
            SubscriptBox["\[Lambda]", "3"]}], "-", 
           RowBox[{"33144", " ", 
            SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
           RowBox[{"20768", " ", 
            SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], 
          RowBox[{"2565", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "5"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "439"}], "+", 
               RowBox[{"932", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], 
            RowBox[{"2565", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "25867"}], "-", 
             RowBox[{"39184", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"205344", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
             RowBox[{"1303424", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], 
            RowBox[{"30780", " ", "\[Pi]"}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1811"}], "+", 
               RowBox[{"3508", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], 
            RowBox[{"2565", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2945", "+", 
               RowBox[{"3079", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"2408", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
            RowBox[{"2565", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"915147", "-", 
             RowBox[{"2723568", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"2", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "216471"}], "-", 
                RowBox[{"94544", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"1765632", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"68947", "+", 
                RowBox[{"439568", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"714240", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                RowBox[{"1288192", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
            RowBox[{"61560", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1325", 
              RowBox[{"171", " ", "\[Pi]"}]]}], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                 RowBox[{"4", " ", "\[Beta]", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"6", " ", "\[Beta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"135", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "75"}], " ", 
               RowBox[{"(", 
                RowBox[{"283", "+", 
                 RowBox[{"144", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2295", "+", 
                 RowBox[{"19328", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "-", 
                 RowBox[{"26240", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
              
              RowBox[{"2", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"8695", "-", 
                 RowBox[{"23814", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"7200", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             RowBox[{"2565", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"61560", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8703"}], "+", 
                  RowBox[{"231368", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"36", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"46773", "+", 
                  RowBox[{"284984", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"437712", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"187155", "+", 
                  RowBox[{"1115704", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"2285328", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"336177", "+", 
                  RowBox[{"1846520", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"2693376", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"90687", "+", 
                  RowBox[{"671704", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1073280", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"5097984", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                 RowBox[{"4", " ", "\[Beta]", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"6", " ", "\[Beta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"285", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"75", " ", 
               RowBox[{"(", 
                RowBox[{"383", "+", 
                 RowBox[{"216", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"12835", "+", 
                 RowBox[{"36594", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"10800", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "495"}], "+", 
                 RowBox[{"10544", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"17536", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             RowBox[{"2565", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"61560", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], 
             RowBox[{"(", 
              RowBox[{"18387", "-", 
               RowBox[{"72", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"1605", "+", 
                  RowBox[{"3968", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"36603", "+", 
                  RowBox[{"97696", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"70080", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"13827", "+", 
                  RowBox[{"60464", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"228192", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"16523", "+", 
                  RowBox[{"331200", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"432768", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2220032", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SubscriptBox["\[Lambda]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Beta]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], 
            "3"]}], 
          RowBox[{"1710", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "5"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "342"}], " ", "\[Beta]"}], "+", 
           RowBox[{"513", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"57", "+", 
              RowBox[{"40", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
          RowBox[{"342", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"49248", "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5472", "-", 
              RowBox[{"995", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"1245", " ", 
            SubscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{"\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32832"}], "+", 
              RowBox[{"2150", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
          RowBox[{"4560", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Beta]", " ", 
           SubscriptBox["\[Lambda]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"45", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "29"}], "+", 
                RowBox[{"18", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"20", "+", 
                RowBox[{"87", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "35"}], "-", 
                RowBox[{"50", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"10592", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"275", "-", 
                RowBox[{"5058", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"15840", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"2565", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"61560", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"729", " ", 
             RowBox[{"(", 
              RowBox[{"57", "-", 
               RowBox[{"10", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"1458", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "57"}], "+", 
               RowBox[{"31", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"240", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "855"}], "-", 
               RowBox[{"2280", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"6592", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "285"}], "-", 
               RowBox[{"2695", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"4336", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"5760", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "285"}], "-", 
               RowBox[{"5650", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "-", 
               RowBox[{"10240", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"32384", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Beta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "171"}], "-", 
               RowBox[{"5775", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "-", 
               RowBox[{"47152", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"94848", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"57", "+", 
               RowBox[{"2924", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"51392", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
               RowBox[{"283776", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
               RowBox[{"1011712", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[Lambda]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2689", "-", 
             RowBox[{"15948", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"33144", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
             RowBox[{"20768", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], 
          RowBox[{"5130", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "5"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "439"}], "+", 
                RowBox[{"932", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                 RowBox[{"4", " ", "\[Beta]", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], 
             RowBox[{"2565", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{"23655", "-", 
             RowBox[{"119917", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "-", 
             RowBox[{"61984", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
             RowBox[{"399144", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
             RowBox[{"1303424", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], 
            RowBox[{"61560", " ", "\[Pi]"}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1811"}], "+", 
                 RowBox[{"3508", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}], 
              RowBox[{"5130", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6745"}], "+", 
                RowBox[{"80716", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"9632", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
             RowBox[{"5130", " ", "\[Pi]"}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"123120", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "44460"}], "-", 
                  RowBox[{"168249", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"907856", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"88920", "+", 
                  RowBox[{"603942", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"1270112", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
                  RowBox[{"3531264", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"14820", "+", 
                  RowBox[{"171547", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"348368", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
                  RowBox[{"2173440", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"1288192", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "57"}], "+", 
                 RowBox[{"20", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
              RowBox[{"342", " ", "\[Pi]"}]]}], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                 RowBox[{"4", " ", "\[Beta]", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"6", " ", "\[Beta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"270", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"75", " ", 
                 RowBox[{"(", 
                  RowBox[{"511", "+", 
                   RowBox[{"144", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"785", "-", 
                   RowBox[{"20457", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"3600", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"555", "-", 
                   RowBox[{"2228", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"26240", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], 
             RowBox[{"5130", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"123120", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{"20520", "-", 
                  RowBox[{"77103", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"231368", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"36", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"20520", "+", 
                  RowBox[{"29673", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"102584", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"437712", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"20520", "+", 
                  RowBox[{"255555", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"750904", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"1190928", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"61560", "+", 
                  RowBox[{"421677", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1025720", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"1598976", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"2516736", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"6840", "+", 
                  RowBox[{"124887", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"489304", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
                  RowBox[{"21120", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
                  RowBox[{"5097984", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SubscriptBox["\[Lambda]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Beta]", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"6", " ", "\[Beta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
              RowBox[{"285", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "75"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"155", "+", 
                   RowBox[{"216", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3345", "+", 
                   RowBox[{"6556", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                   RowBox[{"17536", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2855", "+", 
                   RowBox[{"9747", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                   RowBox[{"5400", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
               ")"}]}], 
             RowBox[{"5130", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"123120", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], 
             RowBox[{"(", 
              RowBox[{"92340", "-", 
               RowBox[{"18387", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"144", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "855"}], "-", 
                  RowBox[{"1335", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1984", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10260"}], "-", 
                  RowBox[{"48897", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"52096", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"70080", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "855"}], "-", 
                  RowBox[{"8049", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"26768", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"114096", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1140", "+", 
                  RowBox[{"17677", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"57600", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"296832", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
                  RowBox[{"2220032", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "4"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"27", "-", 
           RowBox[{"18", " ", "\[Beta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
          RowBox[{"18", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"243", "-", 
           RowBox[{"324", " ", "\[Beta]"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"64", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"64", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"128", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"1536", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
          RowBox[{"648", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"87", "-", 
             RowBox[{"416", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"768", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
          RowBox[{"648", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"8", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
             RowBox[{"18", " ", "\[Pi]"}]]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"27", "-", 
               RowBox[{"6", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"16", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"96", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"324", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"27", "-", 
             RowBox[{"6", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"16", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"32", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"96", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"324", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "TL"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       OverscriptBox["\[Lambda]", "~"]}], "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
           RowBox[{"\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"81", "-", 
           RowBox[{"54", " ", "\[Beta]"}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"19683", "-", 
           RowBox[{"26244", " ", "\[Beta]"}], "+", 
           RowBox[{"13365", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"3240", " ", 
            SuperscriptBox["\[Beta]", "3"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"64", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"128", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"128", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"1536", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
          RowBox[{"324", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"243", "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"87", "-", 
                RowBox[{"416", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"768", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"324", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{"9", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"27", "-", 
               RowBox[{"6", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"16", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"96", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"162", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "-", 
             RowBox[{"6", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"16", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"32", " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"96", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{"162", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]]}], ")"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.706874325434342*^9, 3.706874376781056*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["1st order curvature couplings", "Subsubsection",
 CellChangeTimes->{{3.7078067208580313`*^9, 3.707806726969729*^9}, {
  3.707806886389031*^9, 3.707806888245057*^9}, {3.708171439578701*^9, 
  3.708171443506403*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalR]Cdot", ",", "\[ScriptCapitalR]STLdot", ",", 
     "\[ScriptCapitalR]RTLdot", ",", "\[ScriptCapitalR]STrdot", ",", 
     "\[ScriptCapitalR]RTrdot"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"169", "-", 
          RowBox[{"82", " ", "\[Beta]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], 
         RowBox[{"36", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "27"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"16", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
         RowBox[{"9", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"6", " ", "\[Beta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"16", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], "2"], 
         RowBox[{"216", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"81", "+", 
          RowBox[{"27", " ", "\[Beta]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"36", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"48", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"27", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"120", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
         RowBox[{"81", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
        FractionBox[
         RowBox[{"86", "+", 
          RowBox[{"240", " ", 
           SubscriptBox["\[Lambda]", "3"]}], "-", 
          RowBox[{"1648", " ", 
           SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
          RowBox[{"7", " ", 
           SubscriptBox["\[ScriptCapitalR]", "C"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"80", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"264", " ", 
              SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
         RowBox[{"216", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"33", "-", 
                  RowBox[{"63", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"609", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
            RowBox[{"81", " ", "\[Pi]"}]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["\[ScriptCapitalR]", "C"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "189"}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"702", "-", 
                 RowBox[{"288", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "213"}], "-", 
                 RowBox[{"928", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"1248", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"25", "-", 
             RowBox[{"52", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], 
            RowBox[{"18", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"24", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"127", "-", 
                RowBox[{"96", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"576", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            RowBox[{"648", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"648", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4131"}], "+", 
              RowBox[{"324", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2556", "+", 
                 RowBox[{"9744", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "-", 
                 RowBox[{"4608", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{"54", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "159"}], "-", 
                 RowBox[{"264", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"128", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
              
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"267", "+", 
                 RowBox[{"1808", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"2304", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{
               SubscriptBox["\[ScriptCapitalR]", "C"], " ", 
               RowBox[{"(", 
                RowBox[{"1701", "+", 
                 RowBox[{"324", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "129"}], "-", 
                    RowBox[{"144", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"208", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Beta]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "183"}], "-", 
                    RowBox[{"632", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"624", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"237", "+", 
                    RowBox[{"1568", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"1824", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              SubscriptBox["\[Lambda]", "3"]}], 
             RowBox[{"9", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["\[ScriptCapitalR]", "C"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "81"}], "+", 
               RowBox[{"9", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"16", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"80", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"384", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"81", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "11745"}], "+", 
             RowBox[{"216", " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"83", "+", 
                RowBox[{"90", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"80", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"491", "+", 
                RowBox[{"96", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"480", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "89"}], "-", 
                RowBox[{"96", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "C"]}]}], ")"}], " ", 
                 SubscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"5184", " ", 
                 SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
            RowBox[{"648", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "389"}], "+", 
          RowBox[{"160", " ", "\[Beta]"}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], 
         RowBox[{"36", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "144"}], " ", 
             SubscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"11", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"87", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"9", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"243", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], 
         RowBox[{"(", 
          RowBox[{"2187", "-", 
           RowBox[{"1944", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"27", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"217", "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"24", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STr"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"432", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"4", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "317"}], "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "34"}], "+", 
                 RowBox[{"48", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"23", "-", 
                 RowBox[{"24", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"9", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"4608", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"162", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
             RowBox[{"(", 
              RowBox[{"243", "-", 
               RowBox[{"324", " ", "\[Beta]"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"64", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"64", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"128", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1536", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
                SubscriptBox["\[Lambda]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"6", " ", "\[Beta]"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                RowBox[{"(", 
                 RowBox[{"243", "-", 
                  RowBox[{"324", " ", "\[Beta]"}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Beta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"64", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"64", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"128", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"1536", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"5", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "33"}], "-", 
               RowBox[{"16", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"204", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"324", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"429", "-", 
                 RowBox[{"216", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"72", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
           RowBox[{"243", " ", "\[Pi]"}]], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Beta]"}], "-", 
              SuperscriptBox["\[Beta]", "2"], "+", 
              RowBox[{"36", " ", "\[Beta]", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{"\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "-", 
                    RowBox[{"256", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"384", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               RowBox[{"(", 
                RowBox[{"117", "-", 
                 RowBox[{"384", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "39"}], "-", 
                    RowBox[{"80", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"768", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], 
           RowBox[{"162", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"8", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
             RowBox[{"9", " ", "\[Pi]"}]]}], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "357"}], "+", 
               RowBox[{"1728", " ", 
                SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                SubscriptBox["\[Lambda]", "3"]}], "-", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"215", "+", 
                  RowBox[{"18", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "51"}], "+", 
                    RowBox[{"24", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                   
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"155", "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                   
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"1152", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"324", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"162", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                RowBox[{"(", 
                 RowBox[{"162", "-", 
                  RowBox[{"18", " ", "\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"64", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Beta]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"144", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"96", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"288", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "3"]}], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
                    RowBox[{"6", " ", "\[Beta]", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"64", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "-", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"480", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"40", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Beta]"}], ")"}], " ", "\[Beta]", 
              " ", 
              SubscriptBox["\[Lambda]", "3"]}], 
             RowBox[{"9", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"576", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"108", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"168", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                   
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "49"}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                   
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"192", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"82", "+", 
                    RowBox[{"384", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"84", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                   
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"480", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "74"}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"24", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
                   
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"1440", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"162", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "5", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "81"}], "-", 
              RowBox[{"27", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SubscriptBox["\[ScriptCapitalR]", "STL"], "-", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "-", 
                 RowBox[{"48", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
                  RowBox[{"(", 
                   RowBox[{"45", "+", 
                    RowBox[{"48", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"54", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["\[ScriptCapitalR]", "STL"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"21", "+", 
                    RowBox[{"160", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"9", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"4", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "81"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "-", 
                    RowBox[{"96", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", 
              SubscriptBox["\[Lambda]", "3"]}], 
             RowBox[{"9", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]]}], "+", 
           
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "-", 
               RowBox[{"108", " ", "\[Beta]"}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"24", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"48", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"768", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"81", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "2917"}], "+", 
          RowBox[{"1660", " ", "\[Beta]"}], "-", 
          RowBox[{"231", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], 
         RowBox[{"432", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "4131"}], "+", 
          RowBox[{"8100", " ", "\[Beta]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "157"}], "+", 
             RowBox[{"384", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"384", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"413", "+", 
             RowBox[{"768", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
         RowBox[{"432", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1944", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "184437"}], "+", 
           RowBox[{"370818", " ", "\[Beta]"}], "+", 
           RowBox[{"243", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "881"}], "+", 
              RowBox[{"864", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
              RowBox[{"752", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"324", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31"}], "+", 
              RowBox[{"864", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
              RowBox[{"608", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"535", "+", 
              RowBox[{"2432", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"256", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"576", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3277", "+", 
              RowBox[{"864", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"768", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"1728", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2592", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"18", " ", "\[Beta]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"931", "+", 
              RowBox[{"8688", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"17664", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"864", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"324", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "729"}], "+", 
           RowBox[{"1458", " ", "\[Beta]"}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"18", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
              RowBox[{"56", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"18", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
              RowBox[{"56", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"12", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
              RowBox[{"16", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"64", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"21", "-", 
              RowBox[{"80", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"1024", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"12", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
            RowBox[{"(", 
             RowBox[{"243", "-", 
              RowBox[{"324", " ", "\[Beta]"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Beta]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"64", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"128", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"1536", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"200", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"2048", " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"128", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"1536", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"137", "-", 
            RowBox[{"682", " ", 
             SubscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"1364", " ", 
             SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
             RowBox[{"(", 
              RowBox[{"87", "-", 
               RowBox[{"416", " ", 
                SubscriptBox["\[Lambda]", "3"]}], "+", 
               RowBox[{"768", " ", 
                SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"324", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"165", "+", 
               RowBox[{"144", " ", 
                SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
               RowBox[{"44", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
            RowBox[{"648", " ", "\[Pi]"}]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"81", "-", 
              RowBox[{"6", " ", "\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"50", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"100", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"336", " ", 
                  SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
              
              RowBox[{"6", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"6", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], 
           RowBox[{"486", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "175"}], "+", 
               RowBox[{"128", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
            RowBox[{"432", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"459", "-", 
               RowBox[{"6", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19"}], "+", 
                  RowBox[{"348", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "61"}], "+", 
                  RowBox[{"168", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"2304", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"1944", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"972", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "5", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1215"}], "+", 
              RowBox[{"1620", " ", "\[Beta]"}], "-", 
              RowBox[{"702", " ", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox["\[Beta]", "3"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Beta]", "4"]}], "+", 
              RowBox[{"4320", " ", "\[Beta]", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"4320", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"1056", " ", 
               SuperscriptBox["\[Beta]", "3"], " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Beta]", "4"], " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"4752", " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"3168", " ", 
               SuperscriptBox["\[Beta]", "3"], " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Beta]", "4"], " ", 
               SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
              RowBox[{"36", " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"6", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"6", " ", "\[Beta]"}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
               SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"6", " ", "\[Beta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"729", "+", 
               RowBox[{"216", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"15", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "29"}], "-", 
                  RowBox[{"63", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"240", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "91"}], "+", 
                  RowBox[{"156", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"480", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"97", "+", 
                  RowBox[{"696", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"576", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"1944", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"486", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "243"}], "+", 
               RowBox[{"324", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "RTL"]}], "-", 
                  RowBox[{"18", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"24", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"72", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"36", " ", 
                SubscriptBox["\[ScriptCapitalR]", "RTr"], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "-", 
                  RowBox[{"6", " ", "\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"92", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"240", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SubscriptBox["\[ScriptCapitalR]", "RTL"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"81", "-", 
                RowBox[{"54", " ", "\[Beta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"64", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"27", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]]}], "+", 
           
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "-", 
               RowBox[{"108", " ", "\[Beta]"}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Beta]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"24", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"48", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"768", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{"81", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"17", "+", 
          RowBox[{"7", " ", "\[Beta]"}]}], 
         RowBox[{"144", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "243"}], "-", 
          RowBox[{"1404", " ", "\[Beta]"}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "95"}], "+", 
             RowBox[{"16", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "53"}], "+", 
             RowBox[{"16", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"32", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], 
         RowBox[{"432", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"648", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1215"}], "+", 
           RowBox[{"108", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"63", "-", 
              RowBox[{"64", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}], "-", 
              RowBox[{"132", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"8", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}], "-", 
              RowBox[{"132", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"16", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"73", "+", 
              RowBox[{"504", " ", 
               SubscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"16", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "243"}], "+", 
          RowBox[{"324", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STr"]}]}], ")"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"8", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
             SubscriptBox["\[ScriptCapitalR]", "STL"], "-", 
             RowBox[{"12", " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STr"]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STL"]}], "+", 
             RowBox[{"36", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"128", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STr"], " ", 
              SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"72", " ", 
              SubscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"64", " ", 
                 SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"216", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"39", " ", 
             SubscriptBox["\[ScriptCapitalR]", "STL"]}], "-", 
            RowBox[{"36", " ", 
             SubscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"128", " ", 
             SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
             SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
         RowBox[{"432", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               SubscriptBox["\[ScriptCapitalR]", "STL"], " ", 
               RowBox[{"(", 
                RowBox[{"52", "-", 
                 RowBox[{"96", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"246", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
           RowBox[{"648", " ", "\[Pi]"}]], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"\[Beta]", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"45", "-", 
            RowBox[{"640", " ", 
             SubscriptBox["\[Lambda]", "3"]}]}], 
           RowBox[{"432", " ", "\[Pi]"}]], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["\[ScriptCapitalR]", "STL"]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
              RowBox[{"3", " ", "\[Beta]", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
           RowBox[{"81", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"\[Beta]", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"10", " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
            RowBox[{"27", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["\[ScriptCapitalR]", "STL"]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]", "+", 
              RowBox[{"3", " ", "\[Beta]", " ", 
               SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], 
           RowBox[{"81", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SubscriptBox["\[ScriptCapitalR]", "STr"]}], "+", 
              RowBox[{"\[Beta]", " ", 
               SubscriptBox["\[ScriptCapitalR]", "STL"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"\[Beta]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"324", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]]}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Lambda]", "TL"]}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"6", " ", "\[Beta]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"27", " ", "\[Pi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]]}], "+", 
           
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"6", " ", "\[Beta]"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"24", " ", 
                   SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{"27", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"249", "-", 
          RowBox[{"65", " ", "\[Beta]"}]}], 
         RowBox[{"144", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "99"}], "+", 
          RowBox[{"66", " ", "\[Beta]"}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], 
         RowBox[{"48", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "\[Beta]"}], "+", 
            RowBox[{"12", " ", 
             SubscriptBox["\[ScriptCapitalR]", "RTr"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"8", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "69"}], "+", 
          RowBox[{"46", " ", "\[Beta]"}], "+", 
          RowBox[{"96", " ", 
           SubscriptBox["\[ScriptCapitalR]", "RTr"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"32", " ", 
              SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}]}], 
         RowBox[{"24", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], ")"}]}], 
         RowBox[{"8", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "4"]}]], "+", 
        FractionBox[
         RowBox[{"85", "+", 
          RowBox[{"80", " ", 
           SubscriptBox["\[ScriptCapitalR]", "RTL"]}]}], 
         RowBox[{"24", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "3"]}]], "-", 
        FractionBox["25", 
         RowBox[{"16", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "TL"]}]}], ")"}], "2"]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Beta]", "2"], 
            RowBox[{"3", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "4"]}]], "-", 
           FractionBox[
            SuperscriptBox["\[Beta]", "2"], 
            RowBox[{"3", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 OverscriptBox["\[Lambda]", "~"]}]}], ")"}], "3"]}]]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Lambda]", "TL"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70687440625951*^9, 3.706874432503727*^9}, {
   3.706874624613934*^9, 3.706874628342203*^9}, 3.706874716847983*^9, {
   3.708170186676166*^9, 3.708170186785706*^9}, {3.708170531991136*^9, 
   3.708170649658589*^9}, {3.708170692579832*^9, 3.708170717325749*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1019},
WindowMargins->{{0, Automatic}, {0, 20}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 117, 1, 65, "Section"],
Cell[CellGroupData[{
Cell[722, 27, 105, 1, 45, "Subsection"],
Cell[CellGroupData[{
Cell[852, 32, 173, 2, 35, "Subsubsection"],
Cell[1028, 36, 73223, 1846, 1282, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[74288, 1887, 220, 3, 29, "Subsubsection"],
Cell[74511, 1892, 103401, 2632, 1600, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177961, 4530, 108, 1, 45, "Subsection"],
Cell[CellGroupData[{
Cell[178094, 4535, 309, 6, 35, "Subsubsection"],
Cell[178406, 4543, 60364, 1501, 2110, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[238807, 6049, 220, 3, 29, "Subsubsection"],
Cell[239030, 6054, 95494, 2403, 2897, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


